Memory-efficient and Ultra-fast Network Lookup and Forwarding using Othello Hashing

Network algorithms always prefer low memory cost and fast packet processing speed. Forwarding information base (FIB), as a typical network processing component, requires a scalable and memory-efficient algorithm to support fast lookups. In this paper, we present a new network algorithm, Othello Hashing, and its application of a FIB design called Concise, which uses very little memory to support ultra-fast lookups of network names. Othello Hashing and Concise make use of minimal perfect hashing and relies on the programmable network framework to support dynamic updates. Our conceptual contribution of Concise is to optimize the memory efficiency and query speed in the data plane and move the relatively complex construction and update components to the resource-rich control plane. We implemented Concise on three platforms. Experimental results show that Concise uses significantly smaller memory to achieve much faster query speed compared to existing solutions of network name lookups.

==> Fig/cropppdf.sh <==
#!/bin/bash
gs -dBATCH -dNOPAUSE -sDEVICE=pdfwrite -sOutputFile=vv%d.pdf figs.pdf
pdfcrop vv1.pdf othello1-crop.pdf
pdfcrop vv2.pdf othelloupdate1-crop.pdf
pdfcrop vv3.pdf othelloupdate2-crop.pdf
pdfcrop vv4.pdf clicksystem-crop.pdf
pdfcrop vv5.pdf dpdksystem-crop.pdf
pdfcrop vv6.pdf networktopo-crop.pdf
pdfcrop vv7.pdf POG-crop.pdf
pdftops -eps dpdksystem-crop.pdf dpdksystem-crop-eps.eps
rm -f vv*.pdf



